Deterministic Memory Abstraction and Supporting Multicore System Architecture

Poor time predictability of multicore processors has been a long-standing challenge in the real-time systems community. In this paper, we make a case that a fundamental problem that prevents efficient and predictable real-time computing on multicore is the lack of a proper memory abstraction to express memory criticality, which cuts across various layers of the system: the application, OS, and hardware. We, therefore, propose a new holistic resource management approach driven by a new memory abstraction, which we call Deterministic Memory. The key characteristic of deterministic memory is that the platform - the OS and hardware - guarantees small and tightly bounded worst-case memory access timing. In contrast, we call the conventional memory abstraction as best-effort memory in which only highly pessimistic worst-case bounds can be achieved. We propose to utilize both abstractions to achieve high time predictability but without significantly sacrificing performance. We present deterministic memory-aware OS and architecture designs, including OS-level page allocator, hardware-level cache, and DRAM controller designs. We implement the proposed OS and architecture extensions on Linux and gem5 simulator. Our evaluation results, using a set of synthetic and real-world benchmarks, demonstrate the feasibility and effectiveness of our approach.

==> figs/rplot.R <==
#!/usr/bin/env Rscript

library(ggplot2)
library(scales)

n_pages <- read.csv("n-pages.csv")

hitrate <- read.csv("hit-rate.csv")
slowdown <- read.csv("slowdown.csv")
slowdown_analytic <- read.csv("slowdown_analytic.csv")
dmutil <- read.csv("dm-util.csv")

slowdown_mc <- read.csv("slowdown-mc.csv")
dmutil_mc <- read.csv("dm-util-mc.csv")

hitrate_cr_1mcf <- read.csv("hit-rate-cr-1mcf.csv")
hitrate_cr_3mcf <- read.csv("hit-rate-cr-3mcf.csv")
cache_occ_1mcf <- read.csv("cache-occ-1mcf.csv")
cache_occ_3mcf <- read.csv("cache-occ-3mcf.csv")

hitrate_cr_1bzip2 <- read.csv("hit-rate-cr-1bzip2.csv")
hitrate_cr_3bzip2 <- read.csv("hit-rate-cr-3bzip2.csv")
cache_occ_1bzip2 <- read.csv("cache-occ-1bzip2.csv")
cache_occ_3bzip2 <- read.csv("cache-occ-3bzip2.csv")
ipc_cr_1bzip2 <- read.csv("ipc-cr-1bzip2.csv")


n_pages$co.runners <- factor(n_pages$co.runners,as.character(n_pages$co.runners))
n_pages$Benchmark <- factor(n_pages$Benchmark,as.character(n_pages$Benchmark))
ggplot(n_pages,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Critical/All Pages (%)") + coord_cartesian(ylim = c(0, 1)) + scale_y_continuous(labels=percent)
ggsave("n-pages.pdf",width=9, height=5.5)

hitrate$co.runners <- factor(hitrate$co.runners,as.character(hitrate$co.runners))
hitrate$Benchmark <- factor(hitrate$Benchmark,as.character(hitrate$Benchmark))
ggplot(hitrate,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Hit Rate")+ coord_cartesian(ylim = c(0, 1.01)) + scale_y_continuous(labels=percent)
ggsave("hit-rate.pdf",width=9, height=5.5)

slowdown$co.runners <- factor(slowdown$co.runners,as.character(slowdown$co.runners))
slowdown$Benchmark <- factor(slowdown$Benchmark,as.character(slowdown$Benchmark))
ggplot(slowdown,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Slowdown")+ coord_cartesian(ylim = c(0, 2)) + geom_abline(intercept = 1, slope = 0,  linetype="dotted") + annotate("text", label = "<-3.0", x = 1.25, y = 2.0, size=8)
ggsave("slowdown.pdf",width=9, height=5.5)

slowdown_analytic$co.runners <- factor(slowdown_analytic$co.runners,as.character(slowdown_analytic$co.runners))
slowdown_analytic$Benchmark <- factor(slowdown_analytic$Benchmark,as.character(slowdown_analytic$Benchmark))
ggplot(slowdown_analytic,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Slowdown")+ coord_cartesian(ylim = c(0, 6.001)) + geom_abline(intercept = 1, slope = 0,  linetype="dotted")
ggsave("slowdown_analytic.pdf",width=9, height=5.5)

dmutil$co.runners <- factor(dmutil$co.runners,as.character(dmutil$co.runners))
dmutil$Benchmark <- factor(dmutil$Benchmark,as.character(dmutil$Benchmark))
ggplot(dmutil,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Partition Utilization")+ coord_cartesian(ylim = c(0, 1.001)) + scale_y_continuous(labels=percent)
ggsave("dm-util.pdf",width=9, height=5.5)


slowdown_mc$co.runners <- factor(slowdown_mc$co.runners,as.character(slowdown_mc$co.runners))
slowdown_mc$Benchmark <- factor(slowdown_mc$Benchmark,as.character(slowdown_mc$Benchmark))
ggplot(slowdown_mc,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Slowdown")+ coord_cartesian(ylim = c(0, 6)) + geom_abline(intercept = 1, slope = 0,  linetype="dotted")
ggsave("slowdown-mc.pdf",width=9, height=5.5)

dmutil_mc$co.runners <- factor(dmutil_mc$co.runners,as.character(dmutil_mc$co.runners))
dmutil_mc$Benchmark <- factor(dmutil_mc$Benchmark,as.character(dmutil_mc$Benchmark))
ggplot(dmutil_mc,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("DM/All Pages (%)")+ coord_cartesian(ylim = c(0, 1)) + scale_y_continuous(labels=percent)
ggsave("dm-util-mc.pdf",width=9, height=5.5)

#------ Co-runners ------ 

hitrate_cr_1mcf$co.runners <- factor(hitrate_cr_1mcf$co.runners,as.character(hitrate_cr_1mcf$co.runners))
hitrate_cr_1mcf$Benchmark <- factor(hitrate_cr_1mcf$Benchmark,as.character(hitrate_cr_1mcf$Benchmark))
ggplot(hitrate_cr_1mcf,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Hit Rate")+ coord_cartesian(ylim = c(0, 1))
ggsave("hit-rate-cr-1mcf.pdf",width=9, height=5.5)

hitrate_cr_3mcf$co.runners <- factor(hitrate_cr_3mcf$co.runners,as.character(hitrate_cr_3mcf$co.runners))
hitrate_cr_3mcf$Benchmark <- factor(hitrate_cr_3mcf$Benchmark,as.character(hitrate_cr_3mcf$Benchmark))
ggplot(hitrate_cr_3mcf,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Hit Rate")+ coord_cartesian(ylim = c(0, 1))
ggsave("hit-rate-cr-3mcf.pdf",width=9, height=5.5)

cache_occ_1mcf$co.runners <- factor(cache_occ_1mcf$co.runners,as.character(cache_occ_1mcf$co.runners))
cache_occ_1mcf$Benchmark <- factor(cache_occ_1mcf$Benchmark,as.character(cache_occ_1mcf$Benchmark))
ggplot(cache_occ_1mcf,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Cache Occupancy")+ coord_cartesian(ylim = c(0, 1.001)) + scale_y_continuous(labels=percent)
ggsave("cache-occ-1mcf.pdf",width=9, height=5.5)

cache_occ_3mcf$co.runners <- factor(cache_occ_3mcf$co.runners,as.character(cache_occ_3mcf$co.runners))
cache_occ_3mcf$Benchmark <- factor(cache_occ_3mcf$Benchmark,as.character(cache_occ_3mcf$Benchmark))
ggplot(cache_occ_3mcf,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Cache Occupancy")+ coord_cartesian(ylim = c(0, 1.001)) + scale_y_continuous(labels=percent)
ggsave("cache-occ-3mcf.pdf",width=9, height=5.5)


hitrate_cr_1bzip2$co.runners <- factor(hitrate_cr_1bzip2$co.runners,as.character(hitrate_cr_1bzip2$co.runners))
hitrate_cr_1bzip2$Benchmark <- factor(hitrate_cr_1bzip2$Benchmark,as.character(hitrate_cr_1bzip2$Benchmark))
ggplot(hitrate_cr_1bzip2,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Hit Rate")+ coord_cartesian(ylim = c(0, 1))  + scale_y_continuous(labels=percent)
ggsave("hit-rate-cr-1bzip2.pdf",width=9, height=5.5)

hitrate_cr_3bzip2$co.runners <- factor(hitrate_cr_3bzip2$co.runners,as.character(hitrate_cr_3bzip2$co.runners))
hitrate_cr_3bzip2$Benchmark <- factor(hitrate_cr_3bzip2$Benchmark,as.character(hitrate_cr_3bzip2$Benchmark))
ggplot(hitrate_cr_3bzip2,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Hit Rate")+ coord_cartesian(ylim = c(0, 1))
ggsave("hit-rate-cr-3bzip2.pdf",width=9, height=5.5)

cache_occ_1bzip2$co.runners <- factor(cache_occ_1bzip2$co.runners,as.character(cache_occ_1bzip2$co.runners))
cache_occ_1bzip2$Benchmark <- factor(cache_occ_1bzip2$Benchmark,as.character(cache_occ_1bzip2$Benchmark))
ggplot(cache_occ_1bzip2,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Cache Occupancy")+ coord_cartesian(ylim = c(0, 1.001)) + scale_y_continuous(labels=percent)
ggsave("cache-occ-1bzip2.pdf",width=9, height=5.5)

cache_occ_3bzip2$co.runners <- factor(cache_occ_3bzip2$co.runners,as.character(cache_occ_3bzip2$co.runners))
cache_occ_3bzip2$Benchmark <- factor(cache_occ_3bzip2$Benchmark,as.character(cache_occ_3bzip2$Benchmark))
ggplot(cache_occ_3bzip2,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("Cache Occupancy")+ coord_cartesian(ylim = c(0, 1.001)) + scale_y_continuous(labels=percent)
ggsave("cache-occ-3bzip2.pdf",width=9, height=5.5)

ipc_cr_1bzip2$co.runners <- factor(ipc_cr_1bzip2$co.runners,as.character(ipc_cr_1bzip2$co.runners))
ipc_cr_1bzip2$Benchmark <- factor(ipc_cr_1bzip2$Benchmark,as.character(ipc_cr_1bzip2$Benchmark))
ggplot(ipc_cr_1bzip2,aes(Benchmark,y=slowdown,fill=co.runners)) + geom_bar(width=0.6,stat="identity",position="dodge",color="black") + theme_bw()+scale_fill_grey(start = 0, end = .9)+theme(axis.text.x=element_text(angle=-30,hjust=0,size=25),axis.title.x = element_blank(),axis.text.y=element_text(size=25),axis.title.y=element_text(size=25),legend.position="top",legend.direction="horizontal",legend.title=element_blank(),legend.text=element_text(size=27))+ ylab("IPC")+ coord_cartesian(ylim = c(0, 1.25))
ggsave("ipc-cr-1bzip2.pdf",width=9, height=5.5)

